Generalized Recognition of Basic Surgical Actions Enables Skill Assessment and Vision-Language-Model-based Surgical Planning

Artificial intelligence, imaging, and large language models have the potential to transform surgical practice, training, and automation. Understanding and modeling of basic surgical actions (BSA), the fundamental unit of operation in any surgery, is important to drive the evolution of this field. In this paper, we present a BSA dataset comprising 10 basic actions across 6 surgical specialties with over 11,000 video clips, which is the largest to date. Based on the BSA dataset, we developed a new foundation model that conducts general-purpose recognition of basic actions. Our approach demonstrates robust cross-specialist performance in experiments validated on datasets from different procedural types and various body parts. Furthermore, we demonstrate downstream applications enabled by the BAS foundation model through surgical skill assessment in prostatectomy using domain-specific knowledge, and action planning in cholecystectomy and nephrectomy using large vision-language models. Multinational surgeons' evaluation of the language model's output of the action planning explainable texts demonstrated clinical relevance. These findings indicate that basic surgical actions can be robustly recognized across scenarios, and an accurate BSA understanding model can essentially facilitate complex applications and speed up the realization of surgical superintelligence.

==> trajectoryplots/script_and_data/plot_sr.py <==
import numpy as np
import scipy

arrow_length = 1.0
arrow_width = 0.4
arrow_head_size = 0.1
marker_size = 0.4
line_width = 0.5
boundary_marker_size = 1.5

subsample_points = 10
subsample_arrows = 5 * subsample_points

srt_task_1 = "./kinematics_psm1_psm2_10_clipping_first_clip_right_tube_recovery-SRT.csv"
jeff_task_1 = "./kinematics_psm1_psm2_10_clipping_first_clip_right_tube_recovery-Jeff.csv"

srt_task_2 = "./kinematics_psm1_psm2_14_clipping_third_clip_right_tube_recovery-SRT.csv"
jeff_task_2 = "./kinematics_psm1_psm2_14_clipping_third_clip_right_tube_recovery-Jeff.csv"

srt_task_3 = "./kinematics_psm1_psm2_16_go_to_the_cutting_position_right_tube_recovery-SRT.csv"
jeff_task_3 = "./kinematics_psm1_psm2_16_go_to_the_cutting_position_right_tube_recovery-Jeff.csv"

for id, (srt, jeff) in enumerate([(srt_task_1, jeff_task_1), (srt_task_2, jeff_task_2), (srt_task_3, jeff_task_3)]):

    # x, y, z, qx, qy, qz, qw, x, y, z, qx, qy, qz, qw
    srt_data = np.genfromtxt(srt, delimiter=",", skip_header=1)
    jeff_data = np.genfromtxt(jeff, delimiter=",", skip_header=1)

    setup = {
        "Right SRT": {
            "color": "red",
            "line_style": "solid",
        },
        "Left SRT": {
            "color": "blue",
            "line_style": "solid",
        },
        "Right Jeff": {
            "color": "orange",
            "line_style": "solid",
        },
        "Left Jeff": {
            "color": "cyan",
            "line_style": "solid",
        },
    }

    arrow_commands = []
    plot_3d_commands = []

    for arm, arm_setup in setup.items():

        # add random noise on points
        if arm == "Right SRT":
            data = srt_data[:, 0:7]
        elif arm == "Left SRT":
            data = srt_data[:, 7:14]
        elif arm == "Right Jeff":
            data = jeff_data[:, 0:7]
        elif arm == "Left Jeff":
            data = jeff_data[:, 7:14]
        else:
            raise ValueError(f"Unknown arm")

        points = data[:, 0:3] * 1000  # m -> mm
        orientations = data[:, 3:7]

        points[:, 2] *= -1
        points[:, 0] *= -1

        if arm == "Right SRT" or arm == "Right Jeff":
            points[:, 0] += 30.0
        elif arm == "Left SRT" or arm == "Left Jeff":
            points[:, 0] -= 50.0

        point_indices = np.arange(0, len(points), subsample_points)
        arrow_indices = np.arange(0, len(points), subsample_arrows)

        original_x_axis = np.array([1, 0, 0])
        original_y_axis = np.array([0, 1, 0])
        original_z_axis = np.array([0, 0, 1])

        for i in arrow_indices:
            point = points[i]
            orientation = orientations[i]

            rotated_x_axis = scipy.spatial.transform.Rotation.from_quat(orientation).apply(original_x_axis) * arrow_length
            rotated_y_axis = scipy.spatial.transform.Rotation.from_quat(orientation).apply(original_y_axis) * arrow_length
            rotated_z_axis = scipy.spatial.transform.Rotation.from_quat(orientation).apply(original_z_axis) * arrow_length

            x_arrow_command = rf"\draw[red, line width={arrow_width}pt] (axis cs: {point[0]}, {point[1]}, {point[2]}) -- (axis cs: {point[0] + rotated_x_axis[0]}, {point[1] + rotated_x_axis[1]}, {point[2] + rotated_x_axis[2]});"
            y_arrow_command = rf"\draw[green, line width={arrow_width}pt] (axis cs: {point[0]}, {point[1]}, {point[2]}) -- (axis cs: {point[0] + rotated_y_axis[0]}, {point[1] + rotated_y_axis[1]}, {point[2] + rotated_y_axis[2]});"
            z_arrow_command = rf"\draw[blue, line width={arrow_width}pt] (axis cs: {point[0]}, {point[1]}, {point[2]}) -- (axis cs: {point[0] + rotated_z_axis[0]}, {point[1] + rotated_z_axis[1]}, {point[2] + rotated_z_axis[2]});"

            arrow_commands.append(x_arrow_command)
            arrow_commands.append(y_arrow_command)
            arrow_commands.append(z_arrow_command)

        # Visualize start and end points with a bigger marker, square for start and circle for end
        start_point = points[0]
        end_point = points[-1]
        plot_3d_commands.append(rf"\addplot3+[forget plot, mark size=\customendmarkersize, mark=*, line width=\customlinethickness, color={arm_setup['color']}, {arm_setup['line_style']}, mark options={{fill={arm_setup['color']}}}] coordinates {{")
        plot_3d_commands.append(f"({start_point[0]}, {start_point[1]}, {start_point[2]})")
        plot_3d_commands.append("};")

        plot_3d_commands.append(rf"\addplot3+[forget plot, mark size=\customendmarkersize, mark=square*, line width=\customlinethickness, color={arm_setup['color']}, {arm_setup['line_style']}, mark options={{fill={arm_setup['color']}}}] coordinates {{")
        plot_3d_commands.append(f"({end_point[0]}, {end_point[1]}, {end_point[2]})")
        plot_3d_commands.append("};")

        # Plot 3D points
        plot_3d_commands.append(rf"\addplot3+[mark size=\custommarkersize, mark=*, line width=\customlinethickness, color={arm_setup['color']}, {arm_setup['line_style']}, mark options={{fill={arm_setup['color']}}}] coordinates {{")

        for i in point_indices:
            point = points[i]
            plot_3d_commands.append(f"({point[0]}, {point[1]}, {point[2]})")

        plot_3d_commands.append("};")

        # legend
        image = "clipper" if "Right" in arm else "grasper"
        image = "trajectoryplots/" + image
        plot_3d_commands.append(rf"\addlegendentry{{\thumbnail{{{arm}}}{{{image}.png}}}}")

    arrow_file = open(f"arrows_{id}.tex", "w")
    arrow_file.write("\n".join(arrow_commands))

    plot_file = open(f"plot_{id}.tex", "w")
    plot_file.write("\n".join(plot_3d_commands))

